Robot Learning of Shifting Objects for Grasping in Cluttered Environments

Robotic grasping in cluttered environments is often infeasible due to obstacles preventing possible grasps. Then, pre-grasping manipulation like shifting or pushing an object becomes necessary. We developed an algorithm that can learn, in addition to grasping, to shift objects in such a way that their grasp probability increases. Our research contribution is threefold: First, we present an algorithm for learning the optimal pose of manipulation primitives like clamping or shifting. Second, we learn non-prehensible actions that explicitly increase the grasping probability. Making one skill (shifting) directly dependent on another (grasping) removes the need of sparse rewards, leading to more data-efficient learning. Third, we apply a real-world solution to the industrial task of bin picking, resulting in the ability to empty bins completely. The system is trained in a self-supervised manner with around 25000 grasp and 2500 shift actions. Our robot is able to grasp and file objects with 274 picks per hour. Furthermore, we demonstrate the system's ability to generalize to novel objects.

==> figures/print-example.py <==
#!/usr/bin/python3

import cv2
import numpy as np
import os
import helper
import yaml

from inference_planar_pose import InferencePlanarPose
from inference_planar_pose_specific import InferencePlanarPoseSpecific


class Heatmap:
    def __init__(self, inf, config):
        self.inf = inf(config)

    def makeHeatmap(self, image, alpha=0.5):
        image_rgb = cv2.cvtColor(image, cv2.COLOR_GRAY2RGB)
        prob = self.inf.getProb(image)

        size_first = (520, 520)

        prob_mean = np.mean(prob, axis=3)  # prob[:,:,:,2]
        prob_all = np.zeros(size_first, dtype=np.float)
        for a in self.inf.a_space:  # or self.inf.a_space:[9:11]
            a_idx = list(self.inf.a_space).index(a)
            prob_a = prob_mean[a_idx]
            rot_mat = cv2.getRotationMatrix2D((20, 20), -a * 180.0 / np.pi, 1.0)

            prob_rot = cv2.warpAffine(prob_a, rot_mat, (40, 40), borderValue=0)
            prob_all += cv2.resize(prob_rot, size_first)
        prob_all /= len(self.inf.a_space)
        prob_all *= 255.0 / prob_all.max()
        prob_all = helper.crop(prob_all, (480, size_first[1]))

        border_size = int((752 - size_first[1]) / 2)
        prob_all = cv2.copyMakeBorder(prob_all, 0, 0, border_size, border_size, cv2.BORDER_CONSTANT)

        heatmap = cv2.applyColorMap(prob_all.astype(np.uint8), cv2.COLORMAP_JET)
        return image_rgb + alpha * heatmap

    def saveHeatmap(self, image, filename):
        heatmap = self.makeHeatmap(image)
        cv2.imwrite(filename, heatmap)


if __name__ == '__main__':
    config = yaml.load(open(os.path.dirname(os.path.realpath(__file__)) + '/../config-general.yaml', 'r'))
    image_path = os.path.expanduser('~/Documents/data/cylinder-1/measurement/image-2018-11-07-09-59-36-426-v.png')
    image = cv2.imread(image_path, 0)

    heatmap = Heatmap(InferencePlanarPose, config)
    heatmap.saveHeatmap(image, os.path.expanduser('~/Desktop/heatmap.png'))

